Tiling without a subspace complement: a sharp counterexample in dimension nine over the field with two elements

We construct an explicit 64-point subset of $\mathbb F_2^9$ which tiles by translation but has no linear-subspace tiling complement. Together with our earlier dimension-eight theorem and a product argument, this shows that every nonempty tile in $\mathbb F_2^d$ has a linear-subspace complement precisely when $d\le8$. The example is spectral, so it is not a counterexample to Fuglede's conjecture. Its construction uses six three-dimensional subspaces of $\mathbb F_2^6$, specified by a small table. We classify all its tiling complements and spectra: there are exactly 512 complements and 64 spectra, with one translation class of each. Every spectrum has normalized Wiener norm $15/8$. An appendix proves that Goyal's related construction is affinely inequivalent but has the same tiling complements and spectra. The construction and both classifications are proved from first principles. We also give elementary proofs of the positive assertion in dimensions at most seven and for all tile sizes other than sixteen in dimension eight. The remaining case uses our previously established theorem based on the classification of perfect binary codes of length fifteen.

==> anc/README.txt <==
ANCILLARY FILES
Samuel J. Ferguson and Joshua Iosevich
Tiling without a subspace complement: a sharp counterexample in dimension nine over the field with two elements
29 October 2026; comparison appendix added 30 October 2026

CONTENTS
verify_example.py      Exact verifier for the principal example.
example.json           Its points, spectrum, complement, and layer bases.
verify_comparison.py   Exact checks for the comparison with Goyal's domain.
comparison_data.json   Goyal's coordinates and the appendix's finite certificates.

RUNNING
Keep these five files together. From this directory, with Python 3.10+:
    python3 verify_example.py
    python3 verify_comparison.py
Both programs use only the Python standard library and also pass under
python3 -O. They write verification_results.json and comparison_results.json
beside themselves. These generated outputs need not be downloaded separately.
From the submission root, use python3 anc/verify_example.py and
python3 anc/verify_comparison.py instead.

CHECKS
The original verifier checks the complete complement and spectrum lists,
exact Wiener norms, and all 788035 three-dimensional subspaces. The comparison
verifier checks the two explicit domains, 512 complements and 64 spectra per
domain, exact integer Gram matrices, Wiener norm 15/8, aperiodicity, the
cross-layer certificates, and the intrinsic layer-direction invariants.
Completeness of spectrum lists and affine inequivalence use the mathematical
arguments proved in the paper, whose finite hypotheses the code checks.
No random choices, cutoffs, external solver, or network access are used.
These programs do not replay the Lean formalization in Goyal's project.

COORDINATES AND SOURCE
The integer sum_i x_i*2^(i-1) encodes (x_1,...,x_n). Addition is XOR; the
dot product is parity of bitwise AND. In F_2^6 x F_2^3, (x,y) is x+64*y.
Goyal's data are transcribed from the cited repository snapshot
0df6158e3818b14d202147a0f31da0f401dd36d8; comparison_data.json gives its URL.
The verification code here checks those data independently.

The single LaTeX source at the submission root includes its bibliography and
all proof tables. It compiles with pdfLaTeX, without external figures or data.


==> anc/comparison_data.json <==
{
  "description": "Finite data for the comparison appendix. All coordinates use the same fixed basis as the paper.",
  "bit_convention": "Bit j is coordinate j+1; addition is XOR; the dot product is parity of bitwise AND; (x,y) is encoded by x+64*y.",
  "provenance": {
    "author": "Dev D. Goyal",
    "title": "A 64-point spectral tile in F_2^9 with no periodic complement",
    "date": "30 October 2026",
    "commit": "0df6158e3818b14d202147a0f31da0f401dd36d8",
    "url": "https://github.com/dvgyl/math-and-theory/tree/0df6158e3818b14d202147a0f31da0f401dd36d8/papers/mathematics/binary-spectral-tile"
  },
  "C": [
    0,
    1,
    2,
    4,
    8,
    16,
    32,
    63
  ],
  "goyal": {
    "layer_bases": [
      [
        11,
        22,
        37
      ],
      [
        7,
        26,
        43
      ],
      [
        14,
        23,
        35
      ],
      [
        13,
        22,
        39
      ],
      [
        7,
        26,
        43
      ],
      [
        11,
        21,
        39
      ],
      [
        15,
        19,
        38
      ],
      [
        11,
        23,
        38
      ]
    ],
    "E": [
      0,
      11,
      22,
      29,
      37,
      46,
      51,
      56,
      64,
      71,
      90,
      93,
      107,
      108,
      113,
      118,
      128,
      142,
      151,
      153,
      163,
      173,
      180,
      186,
      192,
      205,
      214,
      219,
      231,
      234,
      241,
      252,
      256,
      263,
      282,
      285,
      299,
      300,
      305,
      310,
      320,
      331,
      341,
      350,
      359,
      364,
      370,
      377,
      384,
      399,
      403,
      412,
      422,
      425,
      437,
      442,
      448,
      459,
      471,
      476,
      486,
      493,
      497,
      506
    ],
    "explicit_complement": [
      0,
      1,
      2,
      4,
      8,
      16,
      32,
      63
    ],
    "explicit_spectrum": [
      0,
      1,
      2,
      4,
      8,
      16,
      32,
      63,
      64,
      65,
      66,
      68,
      72,
      80,
      96,
      127,
      128,
      129,
      130,
      132,
      136,
      144,
      160,
      191,
      192,
      193,
      194,
      196,
      200,
      208,
      224,
      255,
      256,
      257,
      258,
      260,
      264,
      272,
      288,
      319,
      320,
      321,
      322,
      324,
      328,
      336,
      352,
      383,
      384,
      385,
      386,
      388,
      392,
      400,
      416,
      447,
      448,
      449,
      450,
      452,
      456,
      464,
      480,
      511
    ],
    "layer_nonzero_points": [
      [
        11,
        22,
        29,
        37,
        46,
        51,
        56
      ],
      [
        7,
        26,
        29,
        43,
        44,
        49,
        54
      ],
      [
        14,
        23,
        25,
        35,
        45,
        52,
        58
      ],
      [
        13,
        22,
        27,
        39,
        42,
        49,
        60
      ],
      [
        7,
        26,
        29,
        43,
        44,
        49,
        54
      ],
      [
        11,
        21,
        30,
        39,
        44,
        50,
        57
      ],
      [
        15,
        19,
        28,
        38,
        41,
        53,
        58
      ],
      [
        11,
        23,
        28,
        38,
        45,
        49,
        58
      ]
    ],
    "annihilator_nonzero_points": [
      [
        7,
        26,
        29,
        41,
        46,
        51,
        52
      ],
      [
        14,
        19,
        29,
        37,
        43,
        54,
        56
      ],
      [
        11,
        23,
        28,
        38,
        45,
        49,
        58
      ],
      [
        14,
        21,
        27,
        39,
        41,
        50,
        60
      ],
      [
        14,
        19,
        29,
        37,
        43,
        54,
        56
      ],
      [
        13,
        19,
        30,
        39,
        42,
        52,
        57
      ],
      [
        15,
        22,
        25,
        35,
        44,
        53,
        58
      ],
      [
        14,
        23,
        25,
        35,
        45,
        52,
        58
      ]
    ]
  },
  "cross_fiber_certificate": [
    [
      1,
      2,
      3,
      null
    ],
    [
      2,
      0,
      2,
      null
    ],
    [
      3,
      1,
      2,
      null
    ],
    [
      5,
      3,
      6,
      null
    ],
    [
      6,
      0,
      6,
      null
    ],
    [
      7,
      1,
      6,
      null
    ],
    [
      4,
      0,
      4,
      29
    ],
    [
      4,
      1,
      5,
      19
    ],
    [
      4,
      3,
      7,
      14
    ]
  ]
}


==> anc/example.json <==
{
  "description": "The explicit 64-point domain E defined by the six subspaces and eight layers in Table 1 and equations (2.3)-(2.4) of the accompanying paper.",
  "bit_convention": "Bit j is coordinate j+1; (x,y) is x+64*y; addition is XOR.",
  "C": [
    0,
    1,
    2,
    4,
    8,
    16,
    32,
    63
  ],
  "distinct_layer_bases": [
    [
      7,
      28,
      42
    ],
    [
      11,
      28,
      37
    ],
    [
      21,
      26,
      35
    ],
    [
      14,
      19,
      41
    ],
    [
      22,
      25,
      37
    ],
    [
      13,
      19,
      38
    ]
  ],
  "layer_assignment": [
    0,
    1,
    2,
    3,
    4,
    5,
    0,
    3
  ],
  "layer_bases": [
    [
      7,
      28,
      42
    ],
    [
      11,
      28,
      37
    ],
    [
      21,
      26,
      35
    ],
    [
      14,
      19,
      41
    ],
    [
      22,
      25,
      37
    ],
    [
      13,
      19,
      38
    ],
    [
      7,
      28,
      42
    ],
    [
      14,
      19,
      41
    ]
  ],
  "E": [
    0,
    7,
    27,
    28,
    42,
    45,
    49,
    54,
    64,
    75,
    87,
    92,
    101,
    110,
    114,
    121,
    128,
    143,
    149,
    154,
    163,
    172,
    182,
    185,
    192,
    206,
    211,
    221,
    231,
    233,
    244,
    250,
    256,
    271,
    278,
    281,
    293,
    298,
    307,
    316,
    320,
    333,
    339,
    350,
    358,
    363,
    373,
    376,
    384,
    391,
    411,
    412,
    426,
    429,
    433,
    438,
    448,
    462,
    467,
    477,
    487,
    489,
    500,
    506
  ],
  "T": [
    0,
    1,
    2,
    4,
    8,
    16,
    32,
    63
  ],
  "Lambda": [
    0,
    1,
    2,
    4,
    8,
    16,
    32,
    63,
    64,
    65,
    66,
    68,
    72,
    80,
    96,
    127,
    128,
    129,
    130,
    132,
    136,
    144,
    160,
    191,
    192,
    193,
    194,
    196,
    200,
    208,
    224,
    255,
    256,
    257,
    258,
    260,
    264,
    272,
    288,
    319,
    320,
    321,
    322,
    324,
    328,
    336,
    352,
    383,
    384,
    385,
    386,
    388,
    392,
    400,
    416,
    447,
    448,
    449,
    450,
    452,
    456,
    464,
    480,
    511
  ],
  "distinct_layer_labels": [
    "A0",
    "A1",
    "A2",
    "D0",
    "A3",
    "D1"
  ],
  "layer_labels": [
    "A0",
    "A1",
    "A2",
    "D0",
    "A3",
    "D1",
    "A0",
    "D0"
  ]
}


==> anc/verify_comparison.py <==
#!/usr/bin/env python3
"""Exact checks for the comparison appendix, using only the standard library.

Keep this file, comparison_data.json, verify_example.py, and example.json in
one directory. Run python3 verify_comparison.py (Python >=3.10).

The common-layer theorem in the paper proves that EVERY spectrum is Q x F_2^3
and that Q+Q is contained in C+C. The finite search below exhausts that reduced
problem. It is not a search over all 64-point subsets of F_2^9 and is not a
replacement for the theorem. Affine inequivalence follows from the intrinsic
horizontal space and the fiber-direction invariant proved in the appendix.
"""
from collections import Counter
from fractions import Fraction
from pathlib import Path
import hashlib
import json

from verify_example import (checked_set, gram, normalized_cliques, parity,
                            require, span, sums, tiling, walsh)

ROOT = Path(__file__).resolve().parent
EXPECTED_GOYAL_BASES = [[11, 22, 37], [7, 26, 43], [14, 23, 35], [13, 22, 39],
                        [7, 26, 43], [11, 21, 39], [15, 19, 38], [11, 23, 38]]
PINNED_COMMIT = '0df6158e3818b14d202147a0f31da0f401dd36d8'


def annihilator(B):
    return {u for u in range(64) if all(parity(u & b) == 0 for b in B)}


def periods(A, dimension):
    return [p for p in range(1 << dimension) if {a ^ p for a in A} == A]


def check_domain(name, points, bases, C, S, Z):
    E = checked_set(points, 64, 9, name)
    require(len(bases) == 8, name + ': eight layers')
    layers = []
    for y, basis in enumerate(bases):
        checked_set(basis, 3, 6, name + ': basis ' + str(y))
        B = span(basis)
        require(len(B) == 8, name + ': three independent basis vectors')
        layers.append(B)
    require(E == {x + 64*y for y, B in enumerate(layers) for x in B},
            name + ': reconstruction from printed bases')
    D = sums(E)
    missing = set(range(512)) - D
    require(missing == S - {0}, name + ': exact saturated difference identity')
    require(set.union(*layers) == Z | {0}, name + ': horizontal union')
    require(span(missing) == set(range(64)), name + ': intrinsic horizontal space')
    duals = [annihilator(B) for B in layers]
    require(set.union(*duals) == Z | {0}, name + ': annihilator union')
    J = lambda x: x ^ (63 if parity(x) else 0)
    require(all({J(x) for x in B} == dual for B, dual in zip(layers, duals)),
            name + ': J maps layers to annihilators')
    require(periods(E, 9) == [0], name + ': aperiodic domain')

    # Complement completeness is a finite eight-point problem on the exact
    # allowed differences. No search cutoff or random choice is used.
    normalized, nodes = normalized_cliques(missing, 8)
    expected_normalized = {tuple(sorted(c ^ a for c in C)) for a in C}
    require(set(normalized) == expected_normalized,
            name + ': exhaustive normalized complements')
    complements = sorted({tuple(sorted(t ^ g for t in T))
                          for T in normalized for g in range(512)})
    expected_complements = {tuple(sorted(c ^ g for c in C)) for g in range(512)}
    require(set(complements) == expected_complements and len(complements) == 512,
            name + ': complete complement family')
    for T in complements:
        tiling(E, T)
        require(periods(set(T), 9) == [0], name + ': no periodic complement')
    require(sum(0 in T for T in complements) == 8,
            name + ': eight complements containing zero')

    # Completeness here additionally uses the analytic product reduction in
    # the common-layer theorem; these checks verify its hypotheses above.
    quotients, quotient_nodes = normalized_cliques(S - {0}, 8)
    require(set(quotients) == expected_normalized,
            name + ': exhaustive normalized horizontal spectrum factors')
    Q_all = {tuple(sorted(q ^ a for q in Q)) for Q in quotients for a in range(64)}
    spectra = sorted({tuple(sorted(q + 64*y for q in Q for y in range(8)))
                      for Q in Q_all})
    require(len(spectra) == 64 and sum(0 in L for L in spectra) == 8,
            name + ': spectrum counts after analytic reduction')
    L0 = sorted(c + 64*y for c in C for y in range(8))
    gram(sorted(E), L0)
    norms = set()
    for L in spectra:
        gram(sorted(E), L)
        norms.add(Fraction(sum(abs(x) for x in walsh(set(L), 9)), 512))
    require(norms == {Fraction(15, 8)}, name + ': exact Wiener norms')
    multiplicities = sorted(Counter(map(frozenset, layers)).values(), reverse=True)
    return {
        'cardinality': len(E), 'difference_size': len(D),
        'intrinsic_horizontal_space': list(range(64)),
        'layer_nonzero_points': [sorted(B - {0}) for B in layers],
        'annihilator_nonzero_points': [sorted(B - {0}) for B in duals],
        'direction_multiplicities': multiplicities,
        'periods': [0], 'periodic_complement_count': 0,
        'all_complements': [list(T) for T in complements],
        'all_spectra_after_analytic_reduction': [list(L) for L in spectra],
        'normalized_complement_count': len(normalized),
        'normalized_spectrum_count': 8,
        'complement_recursion_nodes': nodes,
        'quotient_recursion_nodes': quotient_nodes,
        'exact_integer_gram_checks': 65,
        'spectrum_wiener_norms': sorted(map(str, norms)),
    }, layers, duals


def main():
    source = ROOT / 'comparison_data.json'
    data = json.loads(source.read_text())
    original = json.loads((ROOT / 'example.json').read_text())
    require(data['provenance']['commit'] == PINNED_COMMIT, 'Pinned Goyal source version')
    C = checked_set(data['C'], 8, 6, 'C')
    require(C == {0, 1, 2, 4, 8, 16, 32, 63} == set(original['C']), 'Same circuit')
    S = sums(C)
    Z = {x for x in range(64) if x.bit_count() in (3, 4)}
    require(S == set(range(64)) - Z, 'Circuit pair-sum weights')
    require(periods(C, 6) == [0], 'Aperiodicity of the circuit')
    goyal = data['goyal']
    require(goyal['layer_bases'] == EXPECTED_GOYAL_BASES, 'Printed Goyal bases')
    own, own_layers, own_duals = check_domain(
        'Ferguson-Iosevich', original['E'], original['layer_bases'], C, S, Z)
    other, layers, duals = check_domain(
        'Goyal', goyal['E'], goyal['layer_bases'], C, S, Z)
    require(other['layer_nonzero_points'] == goyal['layer_nonzero_points'],
            'Printed Goyal nonzero subspace table')
    require(other['annihilator_nonzero_points'] == goyal['annihilator_nonzero_points'],
            'Printed Goyal annihilator table')
    require(set(goyal['explicit_complement']) == C, 'Goyal complement coordinates')
    require(sorted(goyal['explicit_spectrum']) ==
            sorted(c + 64*y for c in C for y in range(8)), 'Goyal spectrum coordinates')

    # The nine rows of the cross-fiber table prove coverage of each nonzero
    # vertical difference; the last three rows cover the exceptional value 4.
    expected_pairs = [(1, 2, 3, None), (2, 0, 2, None), (3, 1, 2, None),
                      (5, 3, 6, None), (6, 0, 6, None), (7, 1, 6, None),
                      (4, 0, 4, 29), (4, 1, 5, 19), (4, 3, 7, 14)]
    require([tuple(row) for row in data['cross_fiber_certificate']] == expected_pairs,
            'Printed cross-fiber certificate rows')
    covered = {a: set() for a in range(1, 8)}
    for a, i, j, normal in expected_pairs:
        require(i ^ j == a, 'Cross-fiber label')
        expected_intersection = ({0} if normal is None else
                                 {0, {(0, 4): 29, (1, 5): 44, (3, 7): 49}[(i, j)]})
        require(layers[i] & layers[j] == expected_intersection,
                'Printed layer intersection')
        if normal is not None:
            require(all((b & normal).bit_count() == 2
                        for k in (i, j) for b in EXPECTED_GOYAL_BASES[k]),
                    'Each printed normal-basis intersection has weight two')
        common_dual = duals[i] & duals[j]
        expected_dual = {0} if normal is None else {0, normal}
        require(common_dual == expected_dual, 'Printed dual intersection')
        actual_sum = sums(layers[i], layers[j])
        expected_sum = (set(range(64)) if normal is None else
                        {x for x in range(64) if parity(x & normal) == 0})
        require(actual_sum == expected_sum, 'Printed cross-fiber sumspace')
        covered[a] |= actual_sum
    require(29 ^ 19 == 14, 'Exceptional hyperplane relation')
    require(all(covered[a] == set(range(64)) for a in covered),
            'All nonzero fibers covered by the printed certificate')

    require(own['direction_multiplicities'] == [2, 2, 1, 1, 1, 1],
            'Six directions in the first domain')
    require(other['direction_multiplicities'] == [2, 1, 1, 1, 1, 1, 1],
            'Seven directions in Goyal domain')
    require(own['all_complements'] == other['all_complements'],
            'Identical complete complement families')
    require(own['all_spectra_after_analytic_reduction'] ==
            other['all_spectra_after_analytic_reduction'], 'Identical complete spectrum families')
    result = {
        'status': 'PASS',
        'source_sha256': hashlib.sha256(source.read_bytes()).hexdigest(),
        'proof_dependency': ('Completeness of the spectrum lists uses the common-layer theorem: '
                             'every spectrum is Q x F_2^3 with Q+Q contained in C+C. '
                             'Affine inequivalence uses the intrinsic-space and fiber-direction '
                             'invariant proved in the appendix.'),
        'ferguson_iosevich': own,
        'goyal': other,
        'same_complement_families': True,
        'same_spectrum_families': True,
        'distinct_affine_invariants': True,
        'cross_fiber_certificate_checked': True,
        'lean_replay_performed': False,
    }
    (ROOT / 'comparison_results.json').write_text(json.dumps(result, indent=2) + '\n')
    print(json.dumps({
        'status': result['status'],
        'domains': 2,
        'complements_checked_per_domain': 512,
        'spectra_checked_per_domain': 64,
        'integer_gram_checks_per_domain': 65,
        'direction_multiplicities': [own['direction_multiplicities'], other['direction_multiplicities']],
        'periods_of_each_domain': [0],
        'periodic_complement_count': 0,
        'spectrum_wiener_norms': ['15/8'],
        'same_complement_families': True,
        'same_spectrum_families': True,
        'cross_fiber_certificate_checked': True,
        'proof_dependency': result['proof_dependency'],
    }, indent=2))


if __name__ == '__main__':
    main()


==> anc/verify_example.py <==
#!/usr/bin/env python3
"""Independent exact verifier for the explicit nine-dimensional example.

Run: python3 verify_example.py
Python >=3.10, standard library only. No solver, randomness, or cutoff.
All checks stay active under python -O. See the paper for the proof reducing
ALL spectra to products Q x F_2^3; the program checks every hypothesis of
that reduction and exhausts the resulting finite problem.
"""
from collections import Counter
from fractions import Fraction
from itertools import combinations
from pathlib import Path
import hashlib
import json
import time

ROOT = Path(__file__).resolve().parent


def require(condition, message):
    if not condition:
        raise ValueError(message)


def span(basis):
    answer = {0}
    for b in basis:
        answer |= {x ^ b for x in answer}
    return answer


def sums(A, B=None):
    if B is None:
        B = A
    return {a ^ b for a in A for b in B}


def parity(x):
    return x.bit_count() & 1


def checked_set(points, cardinality, dimension, label):
    require(len(points) == len(set(points)) == cardinality, label + ': size/distinctness')
    require(all(type(x) is int and 0 <= x < 1 << dimension for x in points), label + ': coordinates')
    return set(points)


def walsh(points, dimension):
    # Unnormalized integer Walsh transform of the indicator.
    values = [int(x in points) for x in range(1 << dimension)]
    step = 1
    while step < len(values):
        for start in range(0, len(values), 2 * step):
            for j in range(start, start + step):
                a, b = values[j], values[j + step]
                values[j], values[j + step] = a + b, a - b
        step *= 2
    return values


def tiling(E, T):
    counts = [0] * 512
    for e in E:
        for t in T:
            counts[e ^ t] += 1
    require(counts == [1] * 512, 'Unique tiling representations')


def gram(E, spectrum):
    # A column of signs is encoded by a 64-bit integer, with 1 for -1.
    # For columns a,b, their exact integer inner product is
    # 64 - 2*popcount(a XOR b). Each diagonal entry is exactly 64.
    checked_set(spectrum, 64, 9, 'Spectrum')
    columns = [sum(parity(e & u) << i for i, e in enumerate(E)) for u in spectrum]
    require(all(64 - 2 * (a ^ b).bit_count() == 0
                for a, b in combinations(columns, 2)), 'H^T H != 64 I')


def normalized_cliques(safe, size):
    # All size-point sets containing 0 whose nonzero differences lie in safe.
    # Increasing-order recursion visits every possibility once, with only
    # adjacency and insufficient-cardinality pruning. There is no cutoff.
    adjacency = {a: {b for b in safe if b != a and (a ^ b) in safe} for a in safe}
    answer = []
    nodes = 0

    def visit(chosen, candidates):
        nonlocal nodes
        nodes += 1
        if len(chosen) == size:
            answer.append(tuple(chosen))
            return
        while candidates:
            if len(chosen) + len(candidates) < size:
                return
            a = min(candidates)
            candidates.remove(a)
            visit(chosen + [a], candidates & adjacency[a])

    visit([0], set(safe))
    return answer, nodes


def rref_three_spaces(dimension):
    # Columns are ordered from bit 0 upwards. Every 3-space has exactly one
    # reduced row echelon basis. For pivots p0<p1<p2, only nonpivot columns
    # strictly to the right of a row's pivot can be free.
    for pivots in combinations(range(dimension), 3):
        free = [(i, j) for i, p in enumerate(pivots)
                for j in range(p + 1, dimension) if j not in pivots]
        rows = [1 << p for p in pivots]
        # Gray order toggles one free entry at a time; every binary choice
        # occurs once. Trailing-bit count identifies that entry.
        for index in range(1 << len(free)):
            if index:
                bit = (index & -index).bit_length() - 1
                i, j = free[bit]
                rows[i] ^= 1 << j
            yield pivots, tuple(rows)


def main():
    started = time.perf_counter()
    source = ROOT / 'example.json'
    data = json.loads(source.read_text())
    E = checked_set(data['E'], 64, 9, 'E')
    C = checked_set(data['C'], 8, 6, 'C')
    T = checked_set(data['T'], 8, 9, 'T')
    L = checked_set(data['Lambda'], 64, 9, 'Lambda')
    require(C == {0, 1, 2, 4, 8, 16, 32, 63}, 'Displayed circuit')
    require(T == C, 'Displayed complement')
    require(L == {c + 64 * y for c in C for y in range(8)}, 'Displayed spectrum')
    spaces = [span(b) for b in data['distinct_layer_bases']]
    require(len(spaces) == 6 and all(len(B) == 8 for B in spaces), 'Six independent bases')
    assignment = data['layer_assignment']
    require(assignment == [0, 1, 2, 3, 4, 5, 0, 3], 'Layer assignment')
    layers = [spaces[i] for i in assignment]
    require(data['layer_bases'] == [data['distinct_layer_bases'][i] for i in assignment], 'Expanded bases')
    require(E == {x + 64 * y for y, B in enumerate(layers) for x in B}, 'Domain reconstruction')
    S = sums(C)
    Z = {x for x in range(64) if x.bit_count() in (3, 4)}
    require(S == set(range(64)) - Z and len(S) == 29, 'Circuit difference set')
    require(set().union(*spaces) == Z | {0}, 'Horizontal union')
    duals = [{u for u in range(64) if all(parity(u & x) == 0 for x in B)} for B in spaces]
    require(set().union(*duals) == Z | {0}, 'Annihilator union')
    J = lambda x: x ^ (63 if parity(x) else 0)
    require(all({J(x) for x in B} == D for B, D in zip(spaces, duals)), 'J maps each layer to its annihilator')
    left, right = (0, 1, 2, 4), (3, 5)
    require(all(spaces[i] & spaces[j] == {0} for i in left for j in right), 'Cross-group intersections')
    left_labels = {y for y, i in enumerate(assignment) if i in left}
    require(left_labels == {0, 1, 2, 4, 6}, 'Odd label group')
    require(all(any((y in left_labels) != ((y ^ z) in left_labels)
                    for y in range(8)) for z in range(1, 8)), 'Every nonzero shift crosses groups')
    D = sums(E)
    require(D == {(x + 64 * y) for y in range(8) for x in range(64)
                  if y != 0 or x in Z | {0}}, 'Exact domain difference set')
    require(len(D) == 484, 'Difference-set cardinality')
    tiling(E, T)
    ordered_E = sorted(E)
    gram(ordered_E, sorted(L))

    normalized, nodes = normalized_cliques(set(range(512)) - D, 8)
    expected = {tuple(sorted(c ^ x for x in C)) for c in C}
    require(set(normalized) == expected and len(normalized) == 8, 'Exhaustive normalized complements')
    all_T = sorted({tuple(sorted(t ^ g for t in A)) for A in normalized for g in range(512)})
    require(len(all_T) == 512, 'All complement count')
    for complement in all_T:
        tiling(E, complement)

    quotients, quotient_nodes = normalized_cliques(S - {0}, 8)
    require(set(quotients) == expected, 'Exhaustive normalized quotient spectra')
    all_Q = sorted({tuple(sorted(q ^ a for q in Q)) for Q in quotients for a in range(64)})
    spectra = [sorted(q + 64 * y for q in Q for y in range(8)) for Q in all_Q]
    require(len(spectra) == 64, 'All spectrum count after analytic reduction')
    norm_values = set()
    for spectrum in spectra:
        gram(ordered_E, spectrum)
        norm_values.add(Fraction(sum(abs(v) for v in walsh(set(spectrum), 9)), 512))
    require(norm_values == {Fraction(15, 8)}, 'Exact spectrum Wiener norms')
    require(sum(0 in spectrum for spectrum in spectra) == 8, 'Normalized spectrum count')
    WC = walsh(C, 6)
    require(all(WC[u] == 7 - 2 * u.bit_count() + (-1) ** u.bit_count() for u in range(64)), 'Walsh formula for C')

    subspace_count = 0
    pivot_counts = Counter()
    subspace_complements = []
    for pivots, basis in rref_three_spaces(9):
        subspace_count += 1
        pivot_counts[pivots] += 1
        a, b, c = basis
        nonzero = (a, b, c, a ^ b, a ^ c, b ^ c, a ^ b ^ c)
        if not any(x in D for x in nonzero):
            subspace_complements.append(basis)
    gaussian = ((512 - 1) * (512 - 2) * (512 - 4)) // ((8 - 1) * (8 - 2) * (8 - 4))
    require(subspace_count == gaussian == 788035, 'Complete RREF coverage')
    require(subspace_complements == [], 'No subspace complement')
    results = {
        'status': 'PASS',
        'source_sha256': hashlib.sha256(source.read_bytes()).hexdigest(),
        'proof_dependency': 'The paper proves every spectrum is Q x F_2^3 and Q+Q is contained in S. The program verifies the structural hypotheses and exhausts that reduced problem.',
        'difference_size': len(D),
        'distinct_layer_nonzero_points': [sorted(B - {0}) for B in spaces],
        'annihilator_nonzero_points': [sorted(B - {0}) for B in duals],
        'normalized_complement_count': len(normalized),
        'complement_recursion_nodes': nodes,
        'all_tiling_complements': all_T,
        'spectrum_count': len(spectra),
        'normalized_spectrum_count': 8,
        'quotient_recursion_nodes': quotient_nodes,
        'all_spectra': spectra,
        'exact_integer_gram_checks': 1 + len(spectra),
        'spectrum_wiener_norms': sorted(map(str, norm_values)),
        'three_subspaces_enumerated': subspace_count,
        'subspace_complement_count': len(subspace_complements),
        'rref_counts_by_pivots': {','.join(map(str, p)): n for p, n in sorted(pivot_counts.items())},
        'elapsed_seconds': time.perf_counter() - started,
    }
    (ROOT / 'verification_results.json').write_text(json.dumps(results, indent=2) + '\n')
    print(json.dumps({k: v for k, v in results.items()
                      if k not in ('all_tiling_complements', 'all_spectra', 'rref_counts_by_pivots',
                                   'distinct_layer_nonzero_points', 'annihilator_nonzero_points')}, indent=2))


if __name__ == '__main__':
    main()

